Beryllium Abundances of Solar-Analog Stars

An extensive beryllium abundance analysis was conducted for 118 solar analogs (along with 87 FGK standard stars) by applying the spectrum synthesis technique to the near-UV region comprising the Be II line at 3131.066 A, in an attempt to investigate whether Be suffers any depletion such as the case of Li showing a large diversity. We found that, while most of these Sun-like stars are superficially similar in terms of their A(Be) (Be abundances) around the solar value within ~ +/- 0.2dex, 4 out of 118 samples turned out strikingly Be-deficient (by more than ~2 dex) and these 4 stars belong to the group of lowest v_e sin i (projected rotation velocity). Moreover, even for the other majority showing an apparent similarity in Be, we can recognize a tendency that A(Be) gradually increases with an increase in v_e sin i. These observational facts suggest that any solar analog star (including the Sun) generally suffers some kind of Be depletion during their lives, where the rotational velocity (or the angular momentum) plays an important role in the sense that depletion tends to be enhanced by slower rotation. Hence, our findings require that the occasionally stated view "G-type dwarfs with T_eff ~< 6000 K are essentially homogeneous in Be with their original composition retained" should be revised. Also, our analysis indicates that the difference of ~0.2 dex in A(Be) between the solar photosphere and the meteorite really exists, implying that "UV missing opacity" is irrelevant at least for this Be II line.

==> anc/ReadMe <==
================================================================================
Keywords: stars: abundances --- stars: atmospheres --- 
stars: late-type --- stars: rotation --- Sun: abundances

Abstract:
The files placed in this directory and subdirectories constitute the electronic 
Table E1, E2, and E3 for the paper "Beryllium Abundances of Solar-Analog Stars 
(Y. Takeda, et al.)", which summarizes (1) the basic stellar data as well as
the observational data, (2) the fundamental stellar parameters and 
the results of abundance analysis, and (3) Be abundance errors due to ambiguities
of atmospheric parameters and the effect of line blending, for the 205 program 
stars (118 solar analogs and 87 FGK standard stars) and the Sun (Vesta).

File Summary:
--------------------------------------------------------------------------
FileName              Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe                 ...    ...  This file

[directory:tableE1]
etable_basics_sag.dat   64    119  basic stellar/observational data of 118 solar analogs (+Sun)
etable_basics_fgk.dat   64     87  basic stellar/observational data of 87 FGK standard stars

[directory:tableE2]
etable_result_sag.dat  103    119  stellar parameters and abundances of 118 solar analogs (+Sun)
etable_result_fgk.dat   90     87  stellar parameters and abundances of 87 FGK standard stars

[directory:tableE3]
etable_errors_sag.dat  103    119  abundance error analysis for 118 solar analogs (+Sun)
etable_errors_fgk.dat  103     87  abundance error analysis for 87 FGK standard stars
--------------------------------------------------------------------------

Description: "etable_basics_sag.dat"
--------------------------------------------------------------------------
The data contained in this file summarize the basic stellar data 
(star catalogue number, spectral type, brightness, color) and
the basic information of observational data (observing date, 
exposure time, S/N ratio) for the 118 solar-analog stars.  
The data are arranged in the increasing order of HIP number,
to keep consistency with figure 4.
--------------------------------------------------------------------------

Byte-by-byte Description: "etable_basics_sag.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
--------------------------------------------------------------------------------
   1-  6   I6    ---      HD      Henry Draper catalog number (999999 is for Sun/Vesta)
   8- 13   I6    ---      HIP     Hipparcos catalog number (999999 is for Sun/Vesta)
  15- 22   A8    ---      SP      spectral type 
  23- 27  F5.2   mag      V       apparent visual magnutude
  28- 34  F7.3   mag     B-V      B-V color in the Johnson's system
  36- 45  A10    ---     DATE     observation date (yyyy-mm-dd)
  46- 55 F10.2   day     MJD      modified Julian day       
  56- 60   I5    sec     T_EXP    total exposure time
  61- 64   I4    ---     S/N      signal-to-noise ratio around Be II 3131 line
--------------------------------------------------------------------------------


Description: "etable_basics_fgk.dat"
--------------------------------------------------------------------------
The data contained in this file summarize the basic stellar data 
(star catalogue number, spectral type, brightness, color) and
the basic information of observational data (observing date, 
exposure time, S/N ratio) for the 87 FGK standard stars.
The data are arranged in the decreasing order of Teff,
to keep consistency with figure 5.
--------------------------------------------------------------------------

Byte-by-byte Description: "etable_basics_fgk.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
--------------------------------------------------------------------------------
   1-  6   I6    ---      HD      Henry Draper catalog number (999999 is for Sun/Vesta)
   8- 13   I6    ---      HIP     Hipparcos catalog number (999999 is for Sun/Vesta)
  15- 22   A8    ---      SP      spectral type 
  23- 27  F5.2   mag      V       apparent visual magnutude
  28- 33  F6.2   mag     B-V      B-V color in the Johnson's system
  36- 45  A10    ---     DATE     observation date (yyyy-mm-dd)
  46- 55 F10.2   day     MJD      modified Julian day       
  56- 60   I5    sec     T_EXP     total exposure time
  61- 64   I4    ---     S/N      signal-to-noise ratio around Be II 3131 line
--------------------------------------------------------------------------------


Description: "etable_result_sag.dat"
--------------------------------------------------------------------------
The data contained in this file summarize the abundance results and 
parameters of 118 solar-analog stars, such as the Be and Fe abundances
derived by synthetic spectrum fitting along with the corresponding
equivalent widths, Li abundance, stellar parameters (mass, age, luminosity) 
atmospheric parameters (Teff, log g, vt, and [Fe/H]), central residiual
flux of Ca II 8542 line (r0), and projected rotational velocity (vsini).  
--------------------------------------------------------------------------

Byte-by-byte Description: "etable_result_sag.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
--------------------------------------------------------------------------------
   1-  6   I6    ---      HIP     Hipparcos catalog number (999999 is for Sun/Vesta)
   7- 14  F8.2   dex      A(Be)   Be abund. from 3130.65-3131.35 fitting (see Note 1 below)
  15- 20  F6.1   mA      EW(Be)   eq. width of Be II 3131.066 line (see Note 2 below) 
  21- 28  F8.2   dex    A(Fe3131) Fe abund. from 3130.65-3131.35 fitting (see Note 3 below)
  29- 34  F6.1   mA    EW(Fe3131) eq. width of Fe I 3131.043 line (see Note 4 below)
  35- 41  F7.2   dex      A(Li)   Li abundance (from Paper I) [If > 50, A(upp.lim.)=A(Li)-100]
  42- 48  F7.2   sun      M       stellar mass (based on evol. tracks; from Paper I)
  49- 55  F7.2   yr      log(age) stellar age  (based on evol. tracks; from Paper I)
  56- 62  F7.3   sun     log(L)   luminosity (based on parallax and B.C.; from Paper I)
  63- 70  F8.1    K      Teff     effective temperature (based on Fe lines; from Paper I)
  71- 77  F7.3   cm/s^2  log(g)   surface gravity (based on Fe lines; from Paper I)
  78- 83  F6.2   km/s     vt      microturbulent velocity (based on Fe lines; from Paper I)
  84- 90  F7.3   dex     [Fe/H]   Fe abundance relative to Sun (A(Fe)-7.50; from Paper I)
  91- 97  F7.3   ---      r0      residual flux at Ca II 8542 line center (from Paper II)
  98-103  F6.2   km/s     vsini   projected rotational velocity (from Paper II)
--------------------------------------------------------------------------------


Description: "etable_result_fgk.dat"
--------------------------------------------------------------------------
The data contained in this file summarize the abundance results and 
parameters of 87 standard stars of FGK types, such as the Be and Fe abundances
derived by synthetic spectrum fitting along with the corresponding
equivalent widths, Li abundance, stellar parameters (mass, age, luminosity), 
and atmospheric parameters (Teff, log g, vt, and [Fe/H]).  
--------------------------------------------------------------------------

Byte-by-byte Description: "etable_result_fgk.dat"
--------------------------------------------------------------------------------
   Bytes Format Units   Label    Explanations
--------------------------------------------------------------------------------
   1-  6   I6    ---     HD      Henry-Draper Catalog number
   7- 14  F8.2   dex     A(Be)   Be abund. from 3130.65-3131.35 fitting (see Note 1 below)
  15- 20  F6.1   mA     EW(Be)   eq. width of Be II 3131.066 line (see Note 2 below) 
  21- 28  F8.2   dex   A(Fe3131) Fe abund. from 3130.65-3131.35 fitting (see Note 3 below)
  29- 34  F6.1   mA   EW(Fe3131) eq. width of Fe I 3131.043 line (see Note 4 below)
  35- 41  F7.2   dex     A(Li)   Li abund. (Takeda & Kawanomoto) [If > 50, A(u.l.)=A(Li)-100]
  42- 48  F7.2   sun     M       stellar mass (based on evol. tracks; from Takeda 2007)
  49- 55  F7.2   yr     log(age) stellar age  (based on evol. tracks; from Takeda 2007)
  56- 62  F7.3   sun    log(L)   luminosity (based on parallax and B.C.; from Takeda 2007)
  63- 70  F8.1    K     Teff     eff. temperature (based on Fe lines; from Takeda et al. 2005)
  71- 77  F7.3   cm/s^2 log(g)   surf. gravity (based on Fe lines; from Takeda et al. 2005)
  78- 83  F6.2   km/s    vt      microturbulence (based on Fe lines; from Takeda et al. 2005)
  84- 90  F7.3   dex    [Fe/H]   Fe abundance relative to Sun (from Takeda et al. 2005)
--------------------------------------------------------------------------------


Note 1.
If A(Be) < -50, this is the non-detection case of too weak 
Be II 3131.066 line. In this case, the upper limit value of A(Be) 
should be read as A(upper limit) = A(Be) + 100.

Note 2.
Equivalent width of the Be II 3131.066 line inversely computed
from A(Be). If EW(Be) < 0, this is the non-detection case
and |EW(Be)| is the estimated upper limit of EW(Be 3131.066)
from which A(upper limit) was evaluated.

Note 3.
A(Fe3131) = -9.99 means that the Fe abundance could not be determined
in this 3130.65-3131.35 fitting.

Note 4.
Equivalent width of the Fe I 3131.043 line inversely computed
from A(Fe3131). For the indeterminate the case of A(Fe3131)=-9.99, 
we give the EW(Fe3131) value (corresponding to the Fe abundance
already established by many Fe lines) with a "negative" sign;
so it should be read as |EW(Fe3131)| in this case. 


Description: "etable_errors_sag.dat"
--------------------------------------------------------------------------
The data contained in this file summarize the Be abundance errors 
caused by statistical ambiguities of atmospheric parameters and uncertainties 
in the Fe line blending, evaluated for the 118 solar-analog stars. 
In case where no solution is available, a dummy value of 9.99 is tentatively 
assigned. See Sect. 3.4 in the main text for more details.
--------------------------------------------------------------------------

Byte-by-byte Description: "etable_errors_sag.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
--------------------------------------------------------------------------------
   1-  6   I6    ---      HIP     Hipparcos catalog number (999999 is for Sun/Vesta)
   9- 14  F6.1    K      Teff     effective temperature (from Paper I)
  16- 19  F4.1    K     e(Teff)   error in the effective temperature (from Paper I)
  22- 26  F5.3   cm/s^2  log(g)   surface gravity (from Paper I)
  28- 32  F5.3   cm/s^2 e(log(g)) error in the surface gravity (from Paper I)
  35- 38  F4.2   km/s     vt      microturbulent velocity (from Paper I)
  40- 43  F4.2   km/s    e(vt)    error in the microturbulent velocity (from Paper I)
  47- 52  F6.3   dex     dT+      Be abund. variation in response to del(Teff)=+e(Teff) 
  54- 59  F6.3   dex     dT-      Be abund. variation in response to del(Teff)=-e(Teff) 
  61- 66  F6.3   dex     dg+      Be abund. variation in response to del(logg)=+e(log(g)) 
  68- 73  F6.3   dex     dg-      Be abund. variation in response to del(logg)=-e(log(g)) 
  75- 80  F6.3   dex     dv+      Be abund. variation in response to del(vt)=+e(vt) 
  82- 87  F6.3   dex     dv-      Be abund. variation in response to del(vt)=-e(vt)
  91- 95  F5.3   dex     dTgv     sqrt(dT^2+dg^2+dv^2) where dT=(|dT+|+|dT-|)/2, ... 
  99-103  F5.2   dex    A(dif)    Change in A(Be) when Fe blend is evaluated/fixed with [Fe/H]
--------------------------------------------------------------------------------


Description: "etable_errors_fgk.dat"
--------------------------------------------------------------------------
The data contained in this file summarize the Be abundance errors 
caused by statistical ambiguities of atmospheric parameters (see Note 5 below) 
and uncertainties in the Fe line blending, evaluated for the 87 FGK standard stars. 
In case where no solution is available, a dummy value of 9.99 is tentatively 
assigned. See Sect. 3.4 in the main text for more details.
--------------------------------------------------------------------------

Byte-by-byte Description: "etable_errors_fgk.dat"
--------------------------------------------------------------------------------
   Bytes Format Units    Label    Explanations
--------------------------------------------------------------------------------
   1-  6   I6    ---      HD      Henry-Draper Catalog number
   9- 14  F6.1    K      Teff     effective temperature (from Takeda et al. 2005)
  16- 19  F4.1    K     e(Teff)   statistical error in Teff
  22- 26  F5.3   cm/s^2  log(g)   surface gravity (from Takeda et al. 2005)
  28- 32  F5.3   cm/s^2 e(log(g)) statistical error in log(g)
  35- 38  F4.2   km/s     vt      microturbulent velocity (from Takeda et al. 2005)
  40- 43  F4.2   km/s    e(vt)    statistical error in vt
  47- 52  F6.3   dex     dT+      Be abund. variation in response to del(Teff)=+e(Teff) 
  54- 59  F6.3   dex     dT-      Be abund. variation in response to del(Teff)=-e(Teff) 
  61- 66  F6.3   dex     dg+      Be abund. variation in response to del(logg)=+e(log(g)) 
  68- 73  F6.3   dex     dg-      Be abund. variation in response to del(logg)=-e(log(g)) 
  75- 80  F6.3   dex     dv+      Be abund. variation in response to del(vt)=+e(vt) 
  82- 87  F6.3   dex     dv-      Be abund. variation in response to del(vt)=-e(vt)
  91- 95  F5.3   dex     dTgv     sqrt(dT^2+dg^2+dv^2) where dT=(|dT+|+|dT-|)/2, ... 
  99-103  F5.2   dex    A(dif)    Change in A(Be) when Fe blend is evaluated/fixed with [Fe/H]
--------------------------------------------------------------------------------

Note 5.
These parameters and involved errors are also given in table E3 of Takeda et al. (2005).
For several exceptional cases where these errors could not be successfully
determined by the method of Takeda et al. (2002: cf. Sect. 5.2 therein),
we tentatively assigned 40K (for Teff), 0.1dex (for log(g)), and 0.2 km/s (for vt). 



==> anc/tableE1/etable_basics_fgk.dat <==
128167  71284 F2V      4.47  0.37  2010-05-25  55341.37   46 113
137052  75379 F5IV     4.92  0.44  2010-05-25  55341.44   71  85
 61421  37279 F5IV-V   0.40  0.40  2010-05-25  55341.23    1  97
173667  92043 F6V      4.19  0.46  2010-05-25  55341.48   36 115
168151  89348 F5V      4.99  0.40  2010-05-25  55341.50   78 101
207978 107975 F6IV-Vwv 5.52  0.41  2010-05-25  55341.59  125 123
187013  97295 F7V      5.00  0.46  2010-05-25  55341.51   76  97
114642  64407 F6V      5.04  0.47  2010-05-25  55341.32   79 108
218470 114210 F5V      5.68  0.41  2010-05-25  55341.62  109 104
120136  67275 F6IV     4.50  0.48  2010-05-25  55341.34   48 111
 98991  55598 F3IV     5.08  0.42  2010-05-25  55341.31   83  94
124850  69701 F7IV     4.07  0.51  2010-05-25  55341.33   33 116
169830  90485 F9V      5.90  0.52  2010-05-25  55341.56  250 105
220117 115280 F5V      5.77  0.45  2010-05-25  55341.62  117  94
153597  82860 F6Vvar   4.88  0.48  2010-05-25  55341.40   69  88
181096  94755 F6IV:    6.02  0.42  2010-05-25  55341.52  192 104
121370  67927 G0IV     2.68  0.59  2010-05-25  55341.34    9 118
102634  57629 F7V      6.15  0.52  2010-05-25  55341.30  220 112
107213  60098 F8Vs     6.38  0.49  2010-05-25  55341.36  259 106
179949  94645 F8V      6.25  0.54  2010-05-25  55341.56  242  95
142860  78072 F6IV     3.85  0.48  2010-05-25  55341.44   26 113
222368 116771 F7V      4.13  0.51  2010-05-25  55341.61   25  74
163989  87234 F6IV-Vs  5.02  0.47  2010-05-25  55341.50  150  97
216385 112935 F7IV     5.16  0.48  2010-05-25  55341.60  118 135
215648 112447 F7V      4.20  0.50  2010-05-25  55341.59   36 109
151769  82369 F7IV     4.64  0.47  2010-05-25  55341.46   55  87
 69897  40843 F6V      5.13  0.47  2010-05-25  55341.24   84  90
165908  88745 F7V      5.05  0.52  2010-05-25  55341.48   81 110
 88737  50174 F9V      6.02  0.56  2010-05-25  55341.27  197  91
137510  75535 G0IV-V   6.26  0.59  2010-05-25  55341.43  242  84
102870  57757 F9V      3.59  0.54  2010-05-25  55341.30   31 150
115383  64792 G0Vs     5.19  0.58  2010-05-25  55341.31   93 111
210855 109572 F8V      5.24  0.49  2010-05-25  55341.63   69  76
200790 104101 F8V      5.94  0.54  2010-05-25  55341.57  186  93
114710  64394 F9.5V    4.23  0.56  2010-05-25  55341.35   38 115
124570  69536 F6IV     5.53  0.55  2010-05-25  55341.43  121  98
219623 114924 F7V      5.58  0.51  2010-05-25  55341.62   99  90
 89125  50384 F8Vbw    5.81  0.50  2010-05-25  55341.28  159 108
187691  97675 F8V      5.12  0.55  2010-05-25  55341.54   84 110
137108      0 G3V      6.08  0.72  2010-05-25  55341.39  103 142
190406  98819 G1V      5.80  0.61  2010-05-25  55341.53  159  87
193664 100017 G3V      5.91  0.58  2010-05-25  55341.58  240 107
199960 103682 G1V      6.21  0.63  2010-05-25  55341.59  233  99
109358  61317 G0V      4.24  0.59  2010-05-25  55341.36   38 101
141004  77257 G0V      4.42  0.60  2010-05-25  55341.44   45 102
133640  73695 G0Vnvar  4.83  0.65  2010-05-25  55341.38   61  89
110897  62207 G0V      5.95  0.55  2010-05-25  55341.36  192 107
 88986  50316 G0V      6.46  0.60  2010-05-25  55341.28  295  97
143761  78459 G0Va     5.39  0.60  2010-05-25  55341.39  110 120
168009  89474 G2V      6.30  0.62  2010-05-25  55341.49  254 109
 67228  39780 G1IV     5.30  0.63  2010-05-25  55341.23   50  72
144585  78955 G5V      6.32  0.66  2010-05-25  55341.46  257  68
197076 102040 G5V      6.43  0.62  2010-05-25  55341.54  289  92
217014 113357 G2.5IVa  5.45  0.68  2010-05-25  55341.60   90  86
181655  94981 G8V      6.29  0.68  2010-05-25  55341.50  255  94
142373  77760 F8Ve...  4.60  0.56  2010-05-25  55341.38   54  92
195019 100970 G3IV-V   6.87  0.64  2010-05-25  55341.53  442  90
134987  74500 G5V      6.47  0.70  2010-05-25  55341.45  289  58
186408  96895 G1.5Vb   5.99  0.64  2010-05-25  55341.52  185  87
196755 101916 G5IV+... 5.07  0.70  2010-05-25  55341.57   80  90
115617  64924 G5V      4.74  0.70  2010-05-25  55341.33   60  81
157214  84862 G0V      5.38  0.62  2010-05-25  55341.49  110 112
127334  70873 G5V      6.36  0.70  2010-05-25  55341.37  276  92
178428  93966 G5V      6.08  0.71  2010-05-25  55341.47  204  85
111395  62523 G7V      6.29  0.70  2010-05-25  55341.35  255 105
125184  69881 G5IV     6.47  0.72  2010-05-25  55341.33  303  85
168443  89844 G5       6.92  0.70  2010-05-25  55341.55  446  96
161797  86974 G5IV     3.42  0.75  2010-05-25  55341.48   18  94
217107 113421 G8IV     6.17  0.74  2010-05-25  55341.61  169  74
210277 109378 G0       6.54  0.75  2010-05-25  55341.61  256  78
182572  95447 G8IV...  5.17  0.78  2010-05-25  55341.54   88  90
131156  72659 G8V      4.54  0.77  2010-05-25  55341.40   52  99
104304  58576 G9IV     5.54  0.76  2010-05-25  55341.30  125  92
122742  68682 G8V      6.27  0.74  2010-05-25  55341.34  245 103
117176  65721 G5V      4.97  0.71  2010-05-25  55341.32   76  97
 99491  55846 K0IV     6.49  0.79  2010-05-25  55341.29  300  87
 69830  40693 K0V      5.95  0.76  2010-05-25  55341.25 1098  84
182488  95319 G8V      6.37  0.81  2010-05-25  55341.51  266  89
 75732  43587 G8V      5.96  0.88  2010-05-25  55341.24  366  89
185144  96100 K0V      4.67  0.79  2010-05-25  55341.58   80  82
165341  88601 K0V      4.03  0.86  2010-05-25  55341.47   31  81
145675  79248 K0V      6.61  0.88  2010-05-25  55341.38  354  76
131511  72848 K2V      6.00  0.83  2010-05-25  55341.42  193  73
149661  81300 K2V      5.77  0.81  2010-05-25  55341.45  154  66
 67767  40023 G7V      5.73  0.81  2010-05-25  55341.23  148  78
156826  84801 G9V      6.31  0.85  2010-05-25  55341.47  257  70
114946  64577 G8III/IV 5.31  0.87  2010-05-25  55341.31  103  72


==> anc/tableE1/etable_basics_sag.dat <==
  1461   1499 G0V      6.47  0.674 2009-08-07  55050.58  270 101
  1562   1598 G0       6.97  0.640 2009-08-07  55050.63  480 135
  1835   1803 G3V      6.39  0.659 2009-08-07  55050.58  450 132
  5294   4290 G5       7.41  0.652 2009-08-07  55050.63  300  87
  6512   5176 G0       8.15  0.656 2010-02-05  55232.21  900  72
  8262   6405 G3V      6.96  0.627 2009-08-07  55050.64  240  97
  8406   6455 G5V      7.92  0.656 2009-11-28  55163.37 1200  60
  9472   7244 G0       7.63  0.666 2009-11-28  55163.39  600  73
  9986   7585 G5V      6.77  0.648 2009-11-28  55163.38  400  77
 10145   7902 G5V      7.70  0.691 2009-11-28  55163.40  900  61
 10307   7918 G2V      4.96  0.618 2009-08-07  55050.64   70 133
 11131   8486 G0       6.72  0.654 2009-11-28  55163.45  600  58
 11926   9172 G5       7.57  0.661 2009-11-28  55163.43  600  69
 12264   9349 G5V      7.99  0.660 2010-02-05  55232.22  900  68
 12484   9519 F8       8.18  0.649 2010-02-05  55232.24  900  69
 12846   9829 G2V      6.89  0.662 2010-02-05  55232.25  480 105
 13507  10321 G0       7.19  0.672 2009-11-28  55163.44  600  88
 15632  11728 G0       8.03  0.666 2010-02-05  55232.26  908  82
 15851  12067 G3V      8.42  0.696 2009-11-28  55163.41 1350  64
 19518  14614 G8V      7.85  0.642 2009-11-28  55163.47  600  75
 19632  14623 G3/G5V   7.29  0.678 2010-02-05  55232.23  720  79
 20065  15062 G5       8.12  0.624 2009-11-28  55163.46  600  74
 20619  15442 G0       7.05  0.655 2010-02-05  55232.28  480  89
 21774  16405 G5       8.08  0.680 2009-11-28  55163.48  600  60
 23052  17336 G0       7.07  0.659 2009-11-28  55163.49  300  68
 24552  18261 G0       7.97  0.631 2010-02-05  55232.28  800  86
 26736  19793 G3V      8.05  0.657 2009-11-28  55163.49  600  60
 26990  19911 G0       7.50  0.661 2010-02-05  55232.29  600 100
 27063  19925 G0       8.07  0.669 2010-02-05  55232.30  800  80
 27685  20441 G4V      7.86  0.677 2009-11-28  55163.50  600  74
 28068  20719 G1V      8.04  0.651 2009-11-28  55163.51  600  65
 28099  20741 G8V      8.10  0.664 2009-11-28  55163.52  600  60
 28192  20752 G0       8.06  0.629 2010-02-05  55232.32  800  74
 27757  21165 G5       7.83  0.630 2009-11-28  55163.54 1200  55
 28821  21172 G0       7.61  0.683 2010-02-05  55232.33  600  74
 30246  22203 G5       8.30  0.665 2009-11-28  55163.53  600  60
 31864  23530 G0       7.63  0.660 2010-02-05  55232.36  800  75
 35041  25002 G6V      7.68  0.636 2010-02-05  55232.33  600  79
 35073  25414 G5       8.35  0.700 2010-02-05  55232.37  800  60
 36152  25670 G5V      8.27  0.657 2010-02-05  55232.35  900  70
 37124  26381 G4IV-V   7.68  0.667 2009-11-28  55163.57  600  84
 38858  27435 G4V      5.97  0.639 2009-11-28  55163.58  240 107
 42618  29432 G4V      6.85  0.642 2009-11-28  55163.59  300  84
 47309  31965 G0       7.60  0.672 2010-02-05  55232.38  600  87
 49178  32673 G0       8.07  0.677 2009-11-28  55163.62  600  59
 49985  33932 G0       8.31  0.627 2009-11-28  55163.56 1200  53
 56202  35185 G5       8.42  0.641 2009-11-28  55163.60  600  62
 56124  35265 G0       6.93  0.631 2009-11-28  55163.61  240  78
 59711  36512 G5V      7.73  0.637 2009-11-28  55163.59  600  68
 64324  38647 G0       7.78  0.659 2009-11-28  55163.63  480  79
 64942  38747 G5       8.37  0.671 2010-02-05  55232.44  900  74
 65080  38853 G0       8.21  0.638 2009-11-28  55163.65  600  69
 66573  39506 G0       7.26  0.632 2009-11-28  55163.64  300  83
 66171  39822 G2V      8.18  0.621 2010-02-05  55232.39  800  64
 68017  40118 G4V      6.78  0.679 2009-11-28  55163.63  180  74
 68168  40133 G0       7.34  0.667 2009-11-28  55163.64  300  71
 70516  41184 G0       7.71  0.652 2010-02-05  55232.49  600  84
 71148  41484 G5V      6.32  0.624 2009-11-28  55163.67  150  85
 71227  41526 G0V      7.98  0.639 2010-02-05  55232.42  720  91
 73350  42333 G0       6.74  0.655 2009-11-28  55163.66  180  64
 73393  42575 G3V      8.00  0.675 2010-02-05  55232.40  720  76
 75302  43297 G0       7.45  0.689 2010-02-05  55232.45  480  95
 75767  43557 G0       6.57  0.640 2009-11-28  55163.66  180  84
 76151  43726 G3V      6.01  0.661 2009-11-28  55163.66  120  76
 77006  44324 G5       7.93  0.651 2010-02-05  55232.43  720  95
 78660  44997 G5       8.34  0.665 2010-02-05  55232.46  800  88
 79282  45325 G5       8.30  0.654 2010-02-05  55232.50  800  92
 82460  46903 G0       8.40  0.670 2010-02-05  55232.52  900  90
 87680  49580 G2V      7.96  0.670 2010-02-05  55232.51  720 103
 87666  49586 K0       8.15  0.664 2010-02-05  55232.53  800  93
 88084  49728 G5V      7.52  0.649 2010-02-05  55232.48  480  78
 88072  49756 G0       7.55  0.647 2010-02-05  55232.47  600  99
 89269  50505 G5       6.66  0.653 2009-11-28  55163.67  180  82
 90494  51178 F8       8.39  0.632 2010-02-05  55232.56  800  90
 95128  53721 G0V      5.03  0.624 2009-11-28  55163.68   30  81
 96497  54375 G1V      8.22  0.645 2010-02-05  55232.54  720  85
 98618  55459 G5V      7.65  0.642 2010-02-05  55232.57  600  93
 99505  55868 G5       7.59  0.630 2010-02-05  55232.56  480  96
106210  59589 G3V      7.57  0.667 2010-02-05  55232.63  480  94
106252  59610 G0       7.41  0.635 2010-02-05  55232.64  420  98
110869  62175 G5V      8.01  0.662 2010-02-05  55232.58  800  87
111938  62816 G0       8.48  0.632 2010-02-05  55232.60  900  83
112257  63048 G2V      7.80  0.665 2010-02-05  55232.62  720 107
113319  63636 G8IV     7.51  0.655 2009-08-07  55050.24 1140  78
114174  64150 G5IV     6.78  0.667 2009-08-07  55050.25 1320  61
115349  64747 G2V      8.29  0.640 2010-02-05  55232.61  800  90
126053  70319 G1V      6.25  0.639 2009-08-07  55050.31  900  83
131042  72604 G5       7.50  0.643 2009-08-07  55050.33 1200  71
138004  75676 G5       7.48  0.676 2009-08-07  55050.34 1200  91
138573  76114 G5IV-V   7.22  0.656 2009-08-07  55050.29  600  91
142072  77749 G5V      7.85  0.670 2009-08-07  55050.28  900  90
144061  78217 G5       7.26  0.654 2009-08-07  55050.36 1200  73
146233  79672 G1V      5.49  0.652 2009-08-07  55050.30  120  89
157347  85042 G5IV     6.28  0.680 2009-08-07  55050.30  180  83
159222  85810 G5V      6.52  0.639 2009-08-07  55050.38  480 108
164595  88194 G2V      7.07  0.635 2009-08-07  55050.47  840  94
166435  88945 G0       6.84  0.633 2009-08-07  55050.46  600  96
167389  89282 F8       7.38  0.649 2009-08-07  55050.48  600  68
168009  89474 G2V      6.30  0.641 2009-08-07  55050.49  480  88
168874  89912 G2IV     6.99  0.636 2009-08-07  55050.45  360  82
168746  90004 G5       7.95  0.713 2009-08-07  55050.39 1800  92
171665  91287 G5V      7.43  0.687 2009-08-07  55050.41  900  71
184403  96184 G0       7.81  0.654 2009-08-07  55050.51  720  78
185414  96395 G0       6.73  0.636 2009-08-07  55050.50  360  82
184768  96402 G5       7.55  0.675 2009-08-07  55050.43 1080 127
186427  96901 G5V      6.25  0.661 2009-08-07  55050.50  240  87
186104  96948 G0       7.64  0.664 2009-08-07  55050.44  600  93
187237  97420 G2III    6.87  0.660 2009-08-07  55050.52  360  86
190771  98921 G5IV     6.18  0.654 2009-08-07  55050.53  330 115
195034 100963 G5       7.09  0.642 2009-08-07  55050.53  360  84
200746 104075 G5       7.97  0.654 2009-08-07  55050.54  600  80
209779 109110 G0       7.57  0.674 2009-11-28  55163.18  936  51
211786 110205 G5       7.98  0.666 2009-08-07  55050.59  720  85
215696 112504 G5V      7.35  0.684 2009-08-07  55050.57  480  71
217343 113579 G3V      7.47  0.655 2009-08-07  55050.55 1440 109
218209 113989 G6V      7.49  0.646 2009-08-07  55050.62  420  65
220821 115715 G0       7.36  0.644 2009-08-07  55050.60  630 117
222143 116613 G5       6.58  0.665 2009-08-07  55050.61  390 123
999999 999999 (G2V)    9.50  0.650 2010-02-05  55232.64  600  84


==> anc/tableE2/etable_result_fgk.dat <==
128167 -100.57  -2.5    6.86   2.1 101.85   1.26   8.90  0.519  6951.9  4.429  1.95 -0.294
137052    1.01  68.3    7.79  20.3   3.17   1.63   9.18  0.971  6646.7  4.132  1.82  0.093
061421 -100.82  -2.5    7.33   9.0 101.18   1.49   9.27  0.850  6612.3  3.998  1.97 -0.022
173667 -100.49  -4.5    7.70  20.9 101.75   1.46   9.30  0.811  6565.1  4.264  2.28 -0.029
168151 -100.81  -2.7   -9.99  -8.8 101.43   1.26   9.47  0.677  6551.0  4.150  1.72 -0.260
207978   -0.27  10.5   -9.99  -6.4 101.36   1.15   9.60  0.615  6471.0  4.077  1.70 -0.488
187013    0.96  65.6    7.66  21.1   2.37   1.31   9.30  0.564  6455.4  4.262  1.56  0.027
114642    0.68  61.1   -9.99 -13.1   3.17   1.49   9.33  0.937  6433.9  3.826  1.85 -0.116
218470   -0.20  12.8    6.45   1.9 101.66   1.31   9.45  0.723  6421.3  3.910  1.93 -0.154
120136 -100.46  -4.3    7.97  34.3 101.71   1.37   8.88  0.504  6419.5  4.208  1.69  0.283
098991 -100.82  -5.2   -9.99 -11.5 101.96   1.63   9.25  1.180  6397.9  3.385  2.49 -0.191
124850 -100.51  -5.4   -9.99 -18.4 101.64   1.48   9.40  0.960  6374.3  4.079  2.19 -0.011
169830 -100.81  -2.3    7.60  21.3 101.35   1.42   9.31  0.684  6355.2  4.137  1.48  0.170
220117 -100.59  -7.1   -9.99 -17.3 101.73   1.51   9.33  0.872  6355.2  3.595  1.70  0.003
153597    0.97  64.8    5.91   0.7   2.95   1.18   9.14  0.338  6331.3  4.422  1.57 -0.079
181096   -1.26   1.3    7.27  13.2 101.29   1.31   9.49  0.782  6303.3  3.926  1.65 -0.205
121370 -100.48  -4.3    6.76   4.6 101.87   1.72   9.14  0.959  6300.2  4.180  2.07  0.291
102634    0.88  59.4    7.55  21.4   2.53   1.33   9.28  0.532  6296.5  4.186  1.52  0.200
107213 -100.72  -2.9    7.62  23.9 101.62   1.50   9.30  0.763  6295.8  4.045  1.66  0.259
179949    1.10  63.4    7.32  14.8   2.59   1.23   8.92  0.289  6294.1  4.492  1.34  0.225
142860    0.64  53.3   -9.99 -16.2   2.16   1.19   9.51  0.486  6280.6  4.059  1.47 -0.134
222368    0.84  62.6    7.08   9.5   2.29   1.28   9.47  0.558  6278.9  4.152  1.32 -0.026
163989 -100.93  -2.5    7.58  24.0 101.43   1.46   9.43  0.936  6260.2  3.947  1.76 -0.031
216385    0.17  30.2    7.24  13.7 101.25   1.27   9.56  0.730  6228.6  3.866  1.52 -0.194
215648    0.75  67.1    6.74   5.2   2.39   1.20   9.63  0.679  6220.8  3.945  1.48 -0.201
151769 -101.09  -3.5    7.49  20.6 101.42   1.67   9.25  1.211  6219.9  3.301  2.04 -0.083
069897    0.77  66.9    6.86   7.3   2.70   1.06   9.73  0.406  6187.3  4.069  1.49 -0.311
165908    0.83  64.0    7.18  13.9   2.53   0.98   9.83  0.316  6183.1  4.347  1.24 -0.456
088737 -100.79  -3.4    7.86  37.0 101.42   1.64   9.26  0.949  6179.6  3.824  1.62  0.212
137510   -0.74   1.8    8.15  48.6 101.38   1.51   9.22  0.662  6139.2  4.330  1.38  0.426
102870    0.94  68.8    7.76  34.8   2.00   1.29   9.51  0.571  6127.7  4.089  1.44  0.126
115383    1.14  74.3    7.04  11.1   2.91   1.26   9.21  0.363  6119.7  4.251  1.27  0.214
210855    0.30  43.1    7.59  27.3 101.48   1.51   9.40  0.973  6118.5  3.574  1.62  0.069
200790   -0.39   8.7    7.23  16.2 101.34   1.24   9.62  0.695  6114.4  3.955  1.57 -0.020
114710    1.19  71.9    7.48  24.8   2.71   1.15   8.94  0.166  6113.2  4.490  1.30  0.105
124570   -0.05  18.2    7.39  21.2 101.17   1.37   9.51  0.766  6109.2  3.849  1.58  0.069
219623    1.23  87.2    7.66  31.7   2.76   1.18   9.35  0.318  6103.0  4.185  1.38  0.049
089125    0.83  71.1    7.07  13.1   2.44   0.98   9.81  0.336  6085.4  4.139  1.44 -0.387
187691    1.12  83.3    7.68  32.8   2.63   1.24   9.51  0.462  6078.0  4.050  1.41  0.108
137108    1.14  82.7    6.61   6.4   2.63   1.01   8.31 -0.086  5948.9  4.149  1.19 -0.056
190406    1.23  76.4    7.53  31.0   2.35   1.11   8.87  0.117  5944.3  4.396  1.19  0.056
193664    1.20  71.8    7.40  26.8   2.28   1.02   9.51  0.072  5932.0  4.543  1.10 -0.065
199960    1.37  83.3    7.68  36.2   2.48   1.22   9.42  0.300  5924.0  4.260  1.13  0.275
109358    1.04  70.3    7.31  25.6   1.65   0.98   9.67  0.102  5878.0  4.390  1.14 -0.215
141004    1.19  85.0    7.52  32.5   1.90   1.08   9.75  0.319  5877.0  4.113  1.17 -0.008
133640    1.09  74.8    7.40  28.2   2.16   0.97   9.84  0.232  5851.4  4.302  0.91 -0.194
110897    0.82  64.3    7.03  17.7   1.98   0.87   9.92  0.060  5841.6  4.325  1.12 -0.503
088986    1.30  88.5    7.47  32.1   2.11   1.12   9.76  0.374  5834.3  4.148  1.20  0.050
143761    1.20  85.1    7.54  35.1   1.42   0.97   9.93  0.281  5832.4  4.246  1.16 -0.224
168009    1.26  76.1    7.44  30.9 100.94   1.07   9.51  0.141  5827.0  4.391  1.04  0.047
067228    1.21  90.1    7.58  36.5   2.70   1.20   9.71  0.563  5817.7  3.870  1.25  0.130
144585    1.19  73.1    7.99  50.0   1.61   1.14   9.73  0.339  5813.2  4.169  1.15  0.280
197076    1.21  75.2    7.46  32.3   2.19   0.98   9.74  0.025  5804.7  4.405  1.03 -0.075
217014    1.17  68.1    7.60  37.1   1.27   1.06   9.63  0.142  5779.1  4.298  1.02  0.203
181655    1.34  69.5    7.54  34.2   2.11   1.06   9.79  0.238  5777.4  4.579  0.85  0.153
142373    0.84  83.1    7.09  21.1   2.42   0.97   9.94  0.523  5775.5  3.835  1.26 -0.513
195019    1.35  91.8    7.70  42.2   1.44   1.05   9.91  0.349  5768.0  4.113  1.16  0.039
134987    1.32  72.5    7.71  41.2 100.92   1.10   9.60  0.179  5765.5  4.373  1.02  0.284
186408    1.34  85.7    7.48  35.1   1.37   1.02   9.92  0.226  5765.1  4.270  1.21  0.050
196755    0.75  61.3    8.01  52.9   1.64   1.44   9.46  0.879  5749.9  3.828  1.23  0.089
115617    1.34  65.8    7.59  38.0 100.86   1.01   9.35 -0.079  5720.0  4.673  0.88  0.112
157214    1.19  85.7    7.38  32.4 100.53   0.81  10.26  0.129  5693.2  4.214  0.93 -0.369
127334    1.36  77.3    7.61  41.0 100.85   1.07   9.64  0.156  5683.7  4.323  1.10  0.216
178428    1.34  81.2    7.74  44.8 100.83   1.05   9.72  0.168  5660.3  4.189  1.00  0.162
111395    1.43  76.7    7.78  46.9   1.30   1.01   9.12 -0.084  5631.7  4.485  0.98  0.105
125184    1.34  85.5    7.62  43.3 100.99   1.11   9.85  0.403  5629.6  4.015  1.18  0.247
168443    1.34  84.6    7.83  50.8 100.76   1.03   9.98  0.353  5592.6  4.158  1.11  0.055
161797    1.42  88.2    7.97  54.3   1.33   1.14   9.82  0.442  5580.3  3.994  1.11  0.286
217107    1.26  69.9    7.43  36.2 101.26   0.99   9.95  0.084  5575.3  4.179  0.97  0.310
210277    1.32  65.3    7.63  41.7 100.46   1.05   9.55  0.005  5566.6  4.439  0.82  0.245
182572    1.38  79.5    7.82  49.9 100.47   1.05   9.93  0.256  5565.6  4.112  1.07  0.328
131156    1.33  69.9    7.49  42.3   2.52   0.86   9.99 -0.191  5527.4  4.601  1.10 -0.131
104304    1.24  63.2    7.76  47.7   0.19   1.04   9.35 -0.025  5510.1  4.326  0.91  0.249
122742    1.11  64.0    7.39  37.3 100.66   0.92   9.96 -0.093  5481.8  4.260  0.83  0.002
117176    1.12  84.8    7.67  48.7   1.85   1.09   9.86  0.504  5466.4  3.799  1.07 -0.112
099491    0.60  23.6    7.89  51.0 100.67   0.96   9.61 -0.127  5454.4  4.322  0.84  0.327
069830    1.33  65.6   -9.99 -41.0   0.73   0.90   9.84 -0.201  5442.3  4.536  0.78 -0.006
182488    1.26  52.9    7.73  47.1 100.62   0.93   9.62 -0.187  5417.1  4.578  0.77  0.214
075732    1.30  46.0    8.14  57.3 100.27   0.87  10.40 -0.199  5328.0  4.578  0.69  0.457
185144    1.23  56.4    7.49  42.9 100.20   0.76  10.22 -0.352  5317.7  4.587  0.66 -0.152
165341    1.28  58.7    7.58  47.5 100.22   0.84  10.19 -0.206  5314.1  4.507  0.91  0.045
145675    1.23  46.5    8.12  58.2 100.55   0.91  10.36 -0.136  5309.0  4.445  0.76  0.442
131511    1.38  61.5    7.64  51.0 100.50   0.83  10.12 -0.281  5290.7  4.546  1.00  0.081
149661    1.20  48.8    7.76  52.4 100.50   0.89   9.43 -0.332  5288.6  4.607  0.84  0.053
067767    0.26  32.5    7.40  46.0   0.82   1.64   9.29  0.952  5231.8  3.567  1.01 -0.049
156826   -0.46   9.1    7.56  52.0 100.35   1.50   9.36  0.941  5149.7  3.546  0.98 -0.227
114946   -0.22  22.4    7.35  50.0  99.93   1.36   9.49  1.074  5026.5  3.185  1.00 -0.327


==> anc/tableE2/etable_result_sag.dat <==
001499    1.42  77.5    7.41  31.9 101.06   1.05   9.59  0.105  5724.2  4.452  0.95  0.197  0.190  2.01
001598    1.10  73.4    7.13  24.0   1.81   0.87   9.98 -0.034  5693.0  4.326  0.96 -0.272  0.222  1.94
001803    1.42  80.9    7.33  27.1   2.65   1.09   8.88  0.009  5816.9  4.407  1.17  0.239  0.389  5.55
004290    1.14  70.5    7.24  27.5   2.18   0.98   9.44 -0.066  5718.6  4.398  1.10 -0.116  0.320  2.34
005176    1.37  80.0    7.31  25.0   1.89   1.07   9.33  0.047  5854.8  4.394  1.03  0.185  0.195  2.52
006405    1.24  77.9    7.24  26.5   1.71   0.98   9.55 -0.009  5728.1  4.381  0.96 -0.137  0.213  2.07
006455    1.27  71.5    7.45  34.5   1.74   0.98   9.43 -0.072  5715.6  4.565  0.99 -0.088  0.227  1.41
007244    1.23  70.9    7.39  31.9   2.29   0.98   9.56 -0.055  5755.1  4.521  1.12 -0.039  0.351  2.31
007585    1.35  76.3    7.41  31.1   1.84   1.02   9.68  0.064  5784.1  4.500  1.04  0.074  0.209  2.34
007902    1.28  73.5    7.34  32.8 100.95   1.02   9.39  0.013  5612.6  4.391  0.91 -0.008  0.182  2.13
007918    1.25  80.8    7.31  26.0   1.89   1.05   9.56  0.169  5840.5  4.298  1.12  0.012  0.191  2.57
008486    1.33  81.5    7.50  34.4   2.55   0.97   9.69 -0.012  5805.0  4.451  1.13 -0.061  0.311  2.41
009172    1.37  76.3    7.28  27.5   2.50   0.99   9.47 -0.085  5762.7  4.555  1.12  0.063  0.282  4.29
009349    1.14  70.3    7.36  29.2   2.06   1.00   9.73  0.040  5787.5  4.347  1.07  0.010  0.245  2.26
009519    1.50  88.6    7.22  22.9   2.97   1.05   9.29  0.020  5852.7  4.454  1.22  0.139  0.465  6.94
009829    1.03  70.1    7.06  24.9 100.91   0.85  10.03 -0.054  5578.6  4.252  0.94 -0.306  0.211  1.77
010321    1.35  73.1    7.37  32.1   2.50   1.00   9.41 -0.080  5707.2  4.602  1.04 -0.005  0.395  3.27
011728    1.27  75.0    7.32  29.9 101.03   1.01   9.48 -0.012  5708.4  4.399  1.02  0.023  0.205  2.11
012067    1.44  79.7    7.51  35.9 101.27   1.03   9.42 -0.028  5709.0  4.410  0.96  0.202  0.240  1.97
014614    1.20  79.2    7.33  30.0   1.58   0.99   9.58  0.042  5726.1  4.261  1.00 -0.122  0.220  2.49
014623    1.35  73.2    7.54  37.3   2.00   1.02   9.49 -0.004  5742.4  4.516  1.09  0.122  0.389  3.31
015062    1.10  68.3    7.15  23.7   2.02   0.94   9.47 -0.066  5735.3  4.489  0.94 -0.287  0.222  2.32
015442    1.18  69.1    7.25  28.1   1.67   0.90   9.70 -0.072  5681.8  4.496  0.87 -0.188  0.233  1.80
016405    1.38  78.5    7.32  28.3 101.20   1.07   9.48  0.115  5737.7  4.321  1.03  0.263  0.184  2.65
017336 -100.85  -1.4    7.20  27.0 100.81   0.94   9.59 -0.042  5671.4  4.545  0.94 -0.126  0.164  2.07
018261    1.23  74.4    7.33  25.4   2.27   1.05   9.40  0.069  5872.6  4.426  0.97  0.024  0.242  2.71
019793    1.35  74.5    7.15  21.0   2.53   1.09   9.23  0.054  5827.7  4.512  1.26  0.187  0.385  5.17
019911    1.33  84.0    7.07  23.1   2.26   0.95   9.76  0.047  5672.1  4.341  1.10 -0.127  0.351  3.73
019925    1.34  74.1    7.50  34.5   1.61   0.99   9.47 -0.065  5766.7  4.529  0.99  0.071  0.262  2.39
020441    1.16  65.4    7.42  31.8   2.28   1.01   9.41 -0.055  5771.4  4.421  1.10  0.130  0.376  2.84
020719    1.29  78.1    7.39  29.8   2.60   1.07   9.27  0.056  5830.9  4.363  1.24  0.134  0.462  5.40
020741    1.25  73.4    7.42  31.7   2.41   1.08   9.05  0.047  5796.5  4.374  1.20  0.163  0.391  3.33
020752    1.40  82.1    7.27  22.0   2.72   1.11   9.28  0.138  5923.2  4.459  1.13  0.155  0.375  4.63
021165    1.24  83.2    7.25  26.3   1.61   0.98   9.66  0.065  5760.0  4.280  0.99 -0.160  0.220  2.53
021172    1.11  69.6    7.32  32.1 100.96   0.96   9.63  0.057  5624.5  4.272  0.90 -0.103  0.196  1.85
022203    1.27  75.5    7.35  30.2   2.30   1.03   9.55  0.056  5739.5  4.327  1.07  0.133  0.340  3.92
023530    0.84  51.7    7.28  31.5 100.75   0.86   9.94 -0.087  5601.2  4.357  0.91 -0.238  0.211  1.24
025002    1.31  78.4    7.19  25.4   2.38   0.99   9.56  0.026  5729.3  4.474  1.07 -0.083  0.369  3.40
025414    1.25  65.0    7.37  32.8 101.10   1.02   9.37 -0.008  5635.1  4.488  0.89  0.097  0.220  1.85
025670    1.34  71.8    7.44  31.7 101.20   1.01   9.52 -0.014  5759.4  4.549  0.88  0.099  0.218  2.05
026381    1.22  75.2    7.06  26.6 100.66   0.76  10.26 -0.051  5518.0  4.469  0.87 -0.447  0.240  0.96
027435    1.13  69.2    7.20  26.4   1.53   0.90   9.87 -0.041  5696.7  4.452  0.93 -0.215  0.231  1.92
029432    1.12  71.6    7.24  27.4   1.06   0.94   9.67 -0.053  5711.5  4.315  1.00 -0.117  0.200  2.14
031965    1.33  82.4    7.33  28.1   1.00   1.01   9.87  0.167  5770.1  4.314  0.99  0.048  0.167  2.11
032673 -100.78  -1.4    7.34  29.8 101.04   1.02   9.50  0.002  5723.7  4.573  0.95  0.060  0.176  1.83
033932    1.16  76.0    7.26  23.0   2.48   0.99   9.36 -0.014  5890.9  4.379  1.10 -0.118  0.373  3.50
035185    1.29  88.1    7.49  35.6   2.71   1.00   9.76  0.026  5793.3  4.186  1.35 -0.003  0.444  4.81
035265    1.15  71.2    7.35  28.3   2.01   1.00   9.79  0.055  5804.3  4.374  1.04 -0.018  0.191  1.77
036512    1.24  71.8    7.27  27.5   1.25   0.99   9.52 -0.008  5717.9  4.490  0.89 -0.091  0.218  1.42
038647    1.30  75.8    7.35  30.5   2.13   1.00   9.43 -0.060  5714.1  4.431  0.95  0.010  0.315  2.55
038747    1.38  82.5    7.18  22.4   2.75   1.01   9.42 -0.029  5803.6  4.416  1.05  0.065  0.424  5.53
038853    1.16  78.5    7.05  16.1   2.44   1.03   9.60  0.126  5899.0  4.274  1.03 -0.052  0.222  2.53
039506    1.06  80.0    6.90  19.3 100.93   0.71  10.36  0.012  5599.7  4.244  0.83 -0.620  0.227  2.14
039822    1.13  74.8    7.09  20.7 101.18   0.96   9.63  0.035  5758.1  4.352  0.90 -0.218  0.231  1.97
040118    1.08  66.8    6.74  16.2 100.86   0.81  10.12 -0.062  5541.2  4.446  0.84 -0.420  0.202  1.36
040133    1.35  78.7    7.31  29.4   1.54   1.04   9.59  0.082  5697.6  4.327  0.97  0.122  0.184  2.36
041184    1.70 100.7    7.30  31.7   2.83   1.02   9.45  0.006  5705.4  4.431  1.51  0.106  0.545 10.32
041484    1.26  79.0    7.45  29.1   1.73   1.06   9.37  0.096  5864.0  4.330  0.92  0.050  0.202  2.64
041526    1.23  79.7    7.25  24.8   2.03   1.00   9.78  0.063  5801.1  4.271  0.98 -0.017  0.222  2.13
042333    1.35  77.5    7.35  27.8   2.35   1.05   9.21 -0.001  5815.6  4.440  1.08  0.144  0.293  3.31
042575    1.28  73.4    7.45  35.0   1.17   1.02   9.42  0.005  5675.0  4.402  0.96  0.058  0.236  2.03
043297    1.23  67.5    7.39  33.1   1.60   1.01   9.30 -0.073  5691.3  4.464  1.05  0.083  0.296  2.22
043557    1.19  73.1    7.26  25.3   1.50   1.00   9.80  0.090  5805.0  4.424  1.05 -0.060  0.255  3.28
043726    1.27  70.9    7.51  34.8   1.88   1.02   9.57  0.013  5769.0  4.475  1.01  0.114  0.240  1.59
044324    1.27  77.7    7.30  24.4   2.41   1.03   9.34  0.043  5887.9  4.455  1.09 -0.010  0.285  2.35
044997    1.32  70.9    7.36  30.4 101.24   1.02   9.49  0.023  5695.9  4.541  0.75  0.044  0.198  1.84
045325    1.28  72.8    7.42  26.3   2.35   1.12   9.24  0.129  5935.3  4.472  0.97  0.178  0.311  3.09
046903    1.22  74.0    7.37  31.4   2.02   0.99   9.53 -0.062  5745.5  4.400  1.11 -0.025  0.238  2.91
049580    1.26  74.8    7.25  24.9   1.98   0.98   9.58 -0.045  5782.1  4.412  0.87  0.023  0.215  2.48
049586    1.29  72.1    7.45  32.1 101.33   1.04   9.49  0.051  5785.7  4.419  1.06  0.200  0.222  2.21
049728    1.30  80.0    7.33  29.4 101.05   1.00   9.60  0.042  5744.0  4.398  0.98 -0.068  0.175  2.01
049756    1.21  75.3    7.29  28.4   1.34   1.02   9.58  0.074  5720.2  4.285  0.99  0.019  0.185  2.14
050505    1.25  73.0    7.22  29.5 100.92   0.89   9.85 -0.066  5589.6  4.443  0.84 -0.169  0.218  1.49
051178    0.80  47.2    6.65   9.0 101.22   0.95   9.66 -0.040  5800.7  4.474  0.87 -0.174  0.229  1.77
053721    1.23  83.9    7.22  23.5   1.75   1.02   9.89  0.235  5818.7  4.189  1.15 -0.019  0.193  2.69
054375    1.31  77.0    7.33  27.1   2.44   1.08   9.36  0.106  5802.7  4.367  0.96  0.136  0.353  4.06
055459    1.37  83.4    7.43  30.8   1.58   1.03   9.58  0.066  5811.7  4.358  1.03  0.066  0.218  2.39
055868    1.19  71.2    7.33  29.0   2.14   0.96   9.55 -0.055  5757.1  4.487  0.95 -0.148  0.256  1.92
059589    1.49  82.5    7.31  29.6 101.21   1.01   9.39 -0.006  5653.5  4.515  0.70 -0.013  0.205  1.81
059610    1.23  79.3    7.17  21.5   1.62   1.02   9.63  0.134  5828.8  4.339  1.04 -0.062  0.229  2.22
062175    1.34  82.7    7.41  32.6   1.83   1.04   9.53  0.064  5682.9  4.187  0.90  0.133  0.198  2.52
062816    1.33  78.3    7.34  27.5   2.16   1.02   9.49  0.011  5803.7  4.435  0.97  0.062  0.296  3.57
063048    1.34  81.3    7.40  33.8 101.11   1.02   9.50  0.087  5655.0  4.320  0.91 -0.016  0.189  1.81
063636    1.23  70.9    7.32  27.8   2.26   0.97   9.62 -0.058  5799.1  4.519  1.10 -0.010  0.351  2.93
064150 -100.88  -1.4    7.47  34.4 101.04   1.04   9.63  0.082  5725.6  4.423  0.99  0.054  0.187  2.21
064747    1.19  73.7    7.20  25.9 101.14   0.91   9.80 -0.056  5710.1  4.417  0.93 -0.178  0.204  1.77
070319    1.20  77.3    7.21  27.2   1.09   0.84  10.07 -0.043  5678.4  4.417  0.96 -0.327  0.207  1.56
072604    1.31  85.2    7.24  28.1 101.10   0.91  10.03  0.108  5654.7  4.243  0.84 -0.142  0.191  2.26
075676 -100.96  -1.3    7.14  21.7 101.07   0.98   9.62 -0.023  5772.0  4.439  0.88 -0.075  0.200  2.18
076114    1.22  71.6    7.32  30.1   0.91   1.01   9.59  0.050  5709.4  4.420  1.02 -0.023  0.195  1.76
077749    1.56  83.3    7.42  30.1   2.70   1.09   9.22  0.043  5835.7  4.607  1.14  0.223  0.416  4.77
078217    1.15  73.6   -9.99 -28.1   1.89   0.95   9.54 -0.017  5749.2  4.432  1.10 -0.224  0.213  1.17
079672    1.30  77.1    7.43  31.8   1.63   1.02   9.66  0.050  5768.2  4.398  0.96  0.039  0.193  2.34
085042    1.34  75.2    7.38  32.9 100.82   1.02   9.43  0.026  5676.4  4.478  0.99  0.034  0.187  2.01
085810    1.35  77.5    7.43  29.7   2.05   1.08   9.43  0.087  5856.2  4.464  1.08  0.149  0.193  2.86
088194    1.25  78.2    7.20  26.2 100.83   0.97   9.67  0.054  5692.6  4.330  0.98 -0.083  0.196  1.78
088945   -0.19   7.5    7.07  20.0 101.10   0.99   9.73  0.020  5799.7  4.375  1.44 -0.010  0.558  6.51
089282    1.22  81.3    7.14  20.0   2.45   1.03   9.34  0.046  5832.7  4.219  1.00 -0.002  0.240  3.41
089474    1.25  82.2    7.27  27.0 100.88   0.98   9.89  0.145  5754.6  4.196  1.04  0.006  0.189  2.50
089912    1.42  88.9    7.44  31.5   2.69   1.05   9.43  0.090  5845.5  4.382  1.24  0.041  0.436  6.04
090004    1.33  75.3    7.26  29.9 101.17   0.95   9.83  0.055  5606.6  4.416  0.85 -0.015  0.176  1.76
091287    1.34  75.7    7.32  31.0   1.74   1.01   9.21 -0.051  5648.2  4.460  0.88 -0.007  0.185  2.05
096184    1.40  81.0    7.48  30.8   1.65   1.09   9.25  0.117  5862.8  4.454  1.00  0.132  0.165  2.03
096395    1.25  75.7    7.36  28.2   2.18   0.97   9.76  0.030  5815.5  4.481  1.00 -0.100  0.218  2.30
096402    1.28  82.7    7.35  32.5 101.11   0.96   9.90  0.126  5660.6  4.200  1.00 -0.033  0.182  1.99
096901    1.37  82.8    7.49  34.8 101.06   1.01   9.77  0.115  5742.3  4.321  1.01  0.081  0.185  1.97
096948    1.30  77.6    7.53  37.1   1.52   1.04   9.62  0.110  5725.2  4.363  1.07  0.070  0.175  1.85
097420    1.41  83.6    7.56  36.6   2.22   1.01   9.65  0.034  5779.9  4.422  1.04  0.053  0.209  2.57
098921    1.39  77.5    7.48  33.3   2.47   1.07   9.13  0.028  5810.2  4.502  1.19  0.167  0.329  3.66
100963    1.24  72.4    7.29  26.6   1.72   1.00   9.71  0.019  5778.6  4.463  0.98 -0.002  0.200  2.39
104075    1.32  82.4    7.31  24.8   2.72   1.05   9.20  0.051  5880.5  4.367  1.08  0.051  0.409  5.01
109110    1.41  81.7    7.54  34.5   2.49   1.04   9.28  0.021  5835.2  4.512  1.11  0.071  0.409  4.78
110205    1.12  76.2    7.25  28.1   1.09   0.88   9.96  0.013  5707.9  4.276  1.08 -0.229  0.216  1.98
112504    1.37  84.5    7.41  32.1   2.01   1.02   9.63  0.075  5740.6  4.344  1.00  0.007  0.209  1.99
113579    1.49  98.4    7.23  26.9   3.06   1.01   9.57 -0.025  5758.8  4.209  1.44  0.054  0.573 10.31
113989    0.99  64.1    6.62  13.8 100.83   0.79  10.13 -0.071  5506.0  4.379  0.74 -0.462  0.222  1.94
115715    1.22  86.0    7.20  26.7   1.72   0.88  10.08  0.108  5683.5  4.145  1.05 -0.192  0.215  2.34
116613    1.22  67.8    7.42  29.1   2.12   1.09   8.95  0.041  5868.9  4.486  1.11  0.156  0.349  2.96
999999    1.22  72.1    7.34  29.1   0.92   1.00   9.66  0.000  5761.0  4.435  1.00 -0.007  0.193  2.29


==> anc/tableE3/etable_errors_fgk.dat <==
128167  6951.9 22.5  4.429 0.100  1.95 0.20    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
137052  6646.7 40.0  4.132 0.100  1.82 0.20    0.014 -0.014  0.036 -0.036 -0.012  0.012   0.040    0.08
061421  6612.3 40.0  3.998 0.100  1.97 0.08    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
173667  6565.1 80.0  4.264 0.125  2.28 0.19    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
168151  6551.0 20.0  4.150 0.100  1.72 0.20    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
207978  6471.0 40.0  4.077 0.100  1.70 0.20    0.012 -0.012  0.040 -0.040  0.000  0.002   0.042    0.00
187013  6455.4 27.5  4.262 0.055  1.56 0.17    0.006 -0.006  0.023 -0.023 -0.010  0.008   0.026    0.06
114642  6433.9 37.5  3.826 0.065  1.85 0.19    0.013 -0.013  0.023 -0.023 -0.009  0.009   0.028    0.00
218470  6421.3 67.5  3.910 0.110  1.93 0.26    0.024 -0.020  0.042 -0.040 -0.003  0.000   0.046   -0.88
120136  6419.5 40.0  4.208 0.035  1.69 0.10    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
098991  6397.9 35.0  3.385 0.060  2.49 0.25    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
124850  6374.3 40.0  4.079 0.100  2.19 0.22    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
169830  6355.2 12.5  4.137 0.100  1.48 0.20    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
220117  6355.2 32.5  3.595 0.060  1.70 0.22    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
153597  6331.3 35.0  4.422 0.070  1.57 0.17    0.005 -0.005  0.031 -0.032 -0.008  0.008   0.033   -0.23
181096  6303.3 35.0  3.926 0.060  1.65 0.15    0.010 -0.010  0.023 -0.024  0.000  0.000   0.026   -0.27
121370  6300.2 40.0  4.180 0.100  2.07 0.25    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
102634  6296.5 17.5  4.186 0.035  1.52 0.14    0.002 -0.002  0.016 -0.017 -0.007  0.006   0.018   -0.08
107213  6295.8 30.0  4.045 0.055  1.66 0.15    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
179949  6294.1 22.5  4.492 0.050  1.34 0.16    0.000  0.000  0.025 -0.024 -0.008  0.008   0.026   -0.19
142860  6280.6 40.0  4.059 0.060  1.47 0.16    0.010 -0.008  0.026 -0.025 -0.005  0.006   0.028    0.00
222368  6278.9 20.0  4.152 0.055  1.32 0.09    0.003 -0.004  0.024 -0.025 -0.004  0.004   0.025   -0.14
163989  6260.2 20.0  3.947 0.060  1.76 0.08    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
216385  6228.6 30.0  3.866 0.060  1.52 0.15    0.006 -0.004  0.026 -0.025 -0.002  0.003   0.026   -0.03
215648  6220.8 20.0  3.945 0.045  1.48 0.08    0.004 -0.003  0.020 -0.019 -0.004  0.005   0.020   -0.14
151769  6219.9 40.0  3.301 0.075  2.04 0.19    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
069897  6187.3 40.0  4.069 0.100  1.49 0.10    0.006 -0.006  0.044 -0.046 -0.006  0.005   0.046   -0.09
165908  6183.1 40.0  4.347 0.100  1.24 0.20    0.004 -0.006  0.046 -0.046 -0.010  0.010   0.047    0.04
088737  6179.6 25.0  3.824 0.050  1.62 0.14    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
137510  6139.2 20.0  4.330 0.070  1.38 0.08   -0.002  0.001  0.035 -0.036  0.000  0.000   0.036    0.78
102870  6127.7 12.5  4.089 0.025  1.44 0.11   -0.001  0.000  0.013 -0.013 -0.007  0.007   0.014    0.08
115383  6119.7 20.0  4.251 0.045  1.27 0.14   -0.002  0.002  0.023 -0.023 -0.010  0.008   0.025   -0.30
210855  6118.5 45.0  3.574 0.080  1.62 0.16    0.005 -0.007  0.035 -0.037 -0.005  0.003   0.037    0.01
200790  6114.4 10.0  3.955 0.035  1.57 0.13    0.001 -0.001  0.020 -0.017 -0.001  0.000   0.018   -1.50
114710  6113.2 20.0  4.490 0.055  1.30 0.05   -0.002  0.003  0.030 -0.029 -0.003  0.004   0.029   -0.06
124570  6109.2 10.0  3.849 0.045  1.58 0.09    0.001 -0.001  0.022 -0.021 -0.001  0.001   0.021   -0.22
219623  6103.0 15.0  4.185 0.035  1.38 0.11   -0.001  0.002  0.022 -0.017 -0.011  0.012   0.022    0.07
089125  6085.4 22.5  4.139 0.045  1.44 0.14    0.003 -0.002  0.021 -0.022 -0.008  0.010   0.023   -0.02
187691  6078.0 25.0  4.050 0.050  1.41 0.11   -0.001  0.001  0.025 -0.025 -0.010  0.010   0.027    0.04
137108  5948.9 15.0  4.149 0.100  1.19 0.09   -0.003  0.004  0.056 -0.054 -0.007  0.008   0.056   -0.31
190406  5944.3 20.0  4.396 0.050  1.19 0.11   -0.006  0.005  0.028 -0.027 -0.009  0.008   0.029   -0.02
193664  5932.0 15.0  4.543 0.030  1.10 0.11   -0.004  0.004  0.017 -0.016 -0.007  0.007   0.019   -0.02
199960  5924.0 10.0  4.260 0.025  1.13 0.09   -0.003  0.002  0.014 -0.014 -0.008  0.007   0.016   -0.05
109358  5878.0 10.0  4.390 0.025  1.14 0.07   -0.002  0.002  0.014 -0.014 -0.004  0.004   0.015    0.01
141004  5877.0 12.5  4.113 0.025  1.17 0.10   -0.003  0.003  0.014 -0.014 -0.010  0.009   0.017    0.02
133640  5851.4 20.0  4.302 0.045  0.91 0.17   -0.005  0.005  0.025 -0.026 -0.012  0.008   0.028    0.05
110897  5841.6 22.5  4.325 0.045  1.12 0.19   -0.003  0.003  0.030 -0.025 -0.009  0.009   0.029    0.02
088986  5834.3 15.0  4.148 0.030  1.20 0.06   -0.004  0.004  0.016 -0.017 -0.007  0.006   0.018   -0.05
143761  5832.4 40.0  4.246 0.100  1.16 0.20   -0.010  0.010  0.056 -0.056 -0.020  0.018   0.060    0.16
168009  5827.0 15.0  4.391 0.040  1.04 0.08   -0.004  0.004  0.023 -0.023 -0.006  0.006   0.024   -0.05
067228  5817.7 12.5  3.870 0.035  1.25 0.08   -0.003  0.003  0.019 -0.019 -0.009  0.009   0.021   -0.03
144585  5813.2 10.0  4.169 0.045  1.15 0.05   -0.003  0.002  0.025 -0.026 -0.004  0.003   0.026    0.10
197076  5804.7 20.0  4.405 0.050  1.03 0.11   -0.005  0.006  0.029 -0.028 -0.007  0.008   0.030    0.02
217014  5779.1 15.0  4.298 0.030  1.02 0.09   -0.004  0.004  0.017 -0.017 -0.005  0.004   0.019   -0.05
181655  5777.4 10.0  4.579 0.045  0.85 0.09   -0.004  0.003  0.027 -0.027 -0.004  0.004   0.027   -0.06
142373  5775.5 20.0  3.835 0.050  1.26 0.16   -0.001  0.002  0.021 -0.026 -0.014  0.016   0.028    0.05
195019  5768.0 12.5  4.113 0.030  1.16 0.08   -0.003  0.004  0.017 -0.016 -0.009  0.009   0.019    0.09
134987  5765.5 15.0  4.373 0.040  1.02 0.10   -0.004  0.004  0.023 -0.023 -0.006  0.005   0.024   -0.04
186408  5765.1 12.5  4.270 0.040  1.21 0.10   -0.004  0.004  0.023 -0.022 -0.010  0.010   0.025   -0.04
196755  5749.9 12.5  3.828 0.045  1.23 0.05   -0.002  0.004  0.026 -0.023 -0.002  0.002   0.025    0.20
115617  5720.0 40.0  4.673 0.100  0.88 0.20   -0.016  0.018  0.060 -0.060 -0.008  0.010   0.063   -0.01
157214  5693.2 10.0  4.214 0.040  0.93 0.09   -0.004  0.004  0.022 -0.023 -0.008  0.007   0.024    0.14
127334  5683.7 10.0  4.323 0.030  1.10 0.10   -0.004  0.004  0.017 -0.018 -0.007  0.007   0.019   -0.05
178428  5660.3 12.5  4.189 0.030  1.00 0.09   -0.005  0.005  0.018 -0.017 -0.007  0.007   0.019    0.04
111395  5631.7 10.0  4.485 0.030  0.98 0.11   -0.004  0.004  0.018 -0.022 -0.008  0.007   0.022    0.09
125184  5629.6 17.5  4.015 0.040  1.18 0.11   -0.007  0.007  0.029 -0.023 -0.011  0.011   0.029   -0.07
168443  5592.6 27.5  4.158 0.065  1.11 0.11   -0.011  0.012  0.039 -0.036 -0.010  0.010   0.041    0.14
161797  5580.3 10.0  3.994 0.030  1.11 0.10   -0.004  0.004  0.018 -0.018 -0.011  0.009   0.021    0.09
217107  5575.3 17.5  4.179 0.045  0.97 0.08   -0.007  0.007  0.027 -0.027 -0.005  0.004   0.028   -0.19
210277  5566.6 20.0  4.439 0.055  0.82 0.13   -0.009  0.008  0.033 -0.033 -0.006  0.005   0.035   -0.05
182572  5565.6 20.0  4.112 0.055  1.07 0.11   -0.008  0.009  0.033 -0.033 -0.009  0.009   0.035    0.00
131156  5527.4 10.0  4.601 0.020  1.10 0.13   -0.004  0.004  0.012 -0.012 -0.008  0.008   0.015    0.06
104304  5510.1 15.0  4.326 0.045  0.91 0.10   -0.006  0.007  0.028 -0.027 -0.004  0.005   0.029    0.01
122742  5481.8 27.5  4.260 0.075  0.83 0.14   -0.014  0.012  0.045 -0.047 -0.007  0.006   0.048   -0.05
117176  5466.4  5.0  3.799 0.020  1.07 0.07   -0.002  0.002  0.012 -0.012 -0.007  0.006   0.014    0.15
099491  5454.4 17.5  4.322 0.075  0.84 0.08   -0.006  0.007  0.045 -0.043 -0.001  0.001   0.045    0.04
069830  5442.3 12.5  4.536 0.030  0.78 0.11   -0.007  0.006  0.019 -0.019 -0.005  0.004   0.020    0.00
182488  5417.1 15.0  4.578 0.035  0.77 0.12   -0.007  0.007  0.022 -0.022 -0.004  0.004   0.023    0.00
075732  5328.0 25.0  4.578 0.070  0.69 0.14   -0.011  0.012  0.043 -0.043 -0.003  0.003   0.045    0.08
185144  5317.7 10.0  4.587 0.040  0.66 0.15   -0.004  0.005  0.026 -0.025 -0.005  0.005   0.026    0.07
165341  5314.1 17.5  4.507 0.050  0.91 0.13   -0.009  0.009  0.031 -0.031 -0.005  0.005   0.033    0.02
145675  5309.0 25.0  4.445 0.070  0.76 0.16   -0.011  0.011  0.043 -0.052 -0.005  0.003   0.049    0.08
131511  5290.7 12.5  4.546 0.035  1.00 0.13   -0.006  0.006  0.022 -0.022 -0.006  0.005   0.024    0.03
149661  5288.6 12.5  4.607 0.035  0.84 0.16   -0.005  0.006  0.022 -0.022 -0.003  0.006   0.023    0.10
067767  5231.8 12.5  3.567 0.040  1.01 0.10   -0.006  0.006  0.023 -0.024 -0.002  0.001   0.024   -0.03
156826  5149.7 10.0  3.546 0.055  0.98 0.11   -0.004  0.004  0.033 -0.033  0.000  0.000   0.033    0.30
114946  5026.5 15.0  3.185 0.050  1.00 0.08   -0.005  0.006  0.030 -0.030 -0.001  0.001   0.031    0.11


==> anc/tableE3/etable_errors_sag.dat <==
001499  5724.2 22.5  4.452 0.060  0.95 0.08   -0.009  0.010  0.036 -0.035 -0.006  0.006   0.037   -0.15
001598  5693.0  5.0  4.326 0.020  0.96 0.08   -0.002  0.002  0.012 -0.012 -0.005  0.005   0.013   -0.05
001803  5816.9 12.5  4.407 0.030  1.17 0.09   -0.004  0.004  0.017 -0.017 -0.007  0.007   0.019   -0.23
004290  5718.6 15.0  4.398 0.040  1.10 0.08   -0.006  0.006  0.024 -0.022 -0.005  0.005   0.024   -0.08
005176  5854.8 17.5  4.394 0.045  1.03 0.08   -0.005  0.005  0.026 -0.024 -0.006  0.006   0.026   -0.20
006405  5728.1 20.0  4.381 0.050  0.96 0.08   -0.008  0.008  0.030 -0.029 -0.006  0.006   0.031   -0.07
006455  5715.6 20.0  4.565 0.045  0.99 0.09   -0.009  0.008  0.027 -0.033 -0.005  0.004   0.032    0.02
007244  5755.1 15.0  4.521 0.040  1.12 0.09   -0.004  0.006  0.024 -0.023 -0.005  0.005   0.025   -0.04
007585  5784.1 15.0  4.500 0.035  1.04 0.08   -0.005  0.004  0.020 -0.020 -0.006  0.005   0.021   -0.09
007902  5612.6 15.0  4.391 0.040  0.91 0.08   -0.006  0.007  0.024 -0.024 -0.005  0.005   0.025   -0.08
007918  5840.5 10.0  4.298 0.020  1.12 0.07   -0.003  0.003  0.011 -0.012 -0.006  0.006   0.013   -0.11
008486  5805.0 12.5  4.451 0.030  1.13 0.08   -0.004  0.004  0.017 -0.017 -0.006  0.006   0.019    0.04
009172  5762.7 22.5  4.555 0.050  1.12 0.09   -0.007  0.008  0.036 -0.030 -0.006  0.006   0.034   -0.15
009349  5787.5 22.5  4.347 0.055  1.07 0.10   -0.007  0.007  0.031 -0.032 -0.006  0.006   0.033   -0.08
009519  5852.7 35.0  4.454 0.085  1.22 0.12   -0.012  0.010  0.048 -0.049 -0.012  0.012   0.051   -0.24
009829  5578.6 15.0  4.252 0.040  0.94 0.08   -0.006  0.006  0.024 -0.024 -0.005  0.004   0.025   -0.07
010321  5707.2 15.0  4.602 0.040  1.04 0.08   -0.006  0.007  0.025 -0.024 -0.005  0.005   0.026   -0.07
011728  5708.4 20.0  4.399 0.060  1.02 0.08   -0.008  0.008  0.035 -0.035 -0.005  0.005   0.036   -0.11
012067  5709.0 25.0  4.410 0.065  0.96 0.11   -0.011  0.011  0.036 -0.039 -0.008  0.008   0.040   -0.10
014614  5726.1 15.0  4.261 0.040  1.00 0.09   -0.006  0.005  0.023 -0.023 -0.007  0.006   0.025   -0.03
014623  5742.4 20.0  4.516 0.045  1.09 0.11   -0.007  0.009  0.026 -0.027 -0.007  0.007   0.029   -0.04
015062  5735.3 10.0  4.489 0.030  0.94 0.15   -0.004  0.004  0.018 -0.017 -0.007  0.007   0.020   -0.03
015442  5681.8 20.0  4.496 0.055  0.87 0.12   -0.008  0.009  0.034 -0.032 -0.006  0.006   0.035   -0.03
016405  5737.7 10.0  4.321 0.030  1.03 0.09   -0.004  0.004  0.017 -0.017 -0.007  0.006   0.019   -0.24
017336  5671.4 15.0  4.545 0.040  0.94 0.09    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
018261  5872.6 15.0  4.426 0.040  0.97 0.09   -0.004  0.004  0.023 -0.023 -0.005  0.005   0.024   -0.10
019793  5827.7 20.0  4.512 0.050  1.26 0.11   -0.005  0.006  0.030 -0.028 -0.007  0.008   0.030   -0.29
019911  5672.1 20.0  4.341 0.060  1.10 0.10   -0.008  0.008  0.035 -0.035 -0.009  0.009   0.037   -0.17
019925  5766.7 25.0  4.529 0.060  0.99 0.09   -0.008  0.009  0.036 -0.034 -0.005  0.005   0.036   -0.04
020441  5771.4 25.0  4.421 0.060  1.10 0.11   -0.006  0.008  0.035 -0.035 -0.005  0.005   0.036   -0.11
020719  5830.9 35.0  4.363 0.080  1.24 0.11   -0.010  0.012  0.046 -0.043 -0.007  0.009   0.047   -0.13
020741  5796.5 15.0  4.374 0.040  1.20 0.09   -0.004  0.004  0.023 -0.023 -0.006  0.006   0.024   -0.13
020752  5923.2 25.0  4.459 0.060  1.13 0.11   -0.008  0.008  0.032 -0.035 -0.009  0.009   0.036   -0.21
021165  5760.0 25.0  4.280 0.060  0.99 0.11   -0.006  0.009  0.035 -0.034 -0.009  0.009   0.036   -0.05
021172  5624.5 17.5  4.272 0.045  0.90 0.08   -0.007  0.007  0.027 -0.027 -0.004  0.004   0.028   -0.04
022203  5739.5 20.0  4.327 0.060  1.07 0.10   -0.006  0.009  0.035 -0.035 -0.006  0.007   0.036   -0.15
023530  5601.2 15.0  4.357 0.040  0.91 0.08   -0.005  0.006  0.024 -0.023 -0.002  0.002   0.024    0.01
025002  5729.3 35.0  4.474 0.085  1.07 0.14   -0.014  0.016  0.051 -0.049 -0.010  0.010   0.053   -0.12
025414  5635.1 15.0  4.488 0.040  0.89 0.08   -0.006  0.006  0.024 -0.024 -0.004  0.003   0.025   -0.11
025670  5759.4 20.0  4.549 0.040  0.88 0.11   -0.006  0.008  0.023 -0.024 -0.005  0.005   0.025   -0.08
026381  5518.0 10.0  4.469 0.030  0.87 0.11   -0.004  0.004  0.019 -0.017 -0.007  0.007   0.020    0.00
027435  5696.7 15.0  4.452 0.040  0.93 0.09   -0.006  0.006  0.024 -0.023 -0.004  0.004   0.025   -0.04
029432  5711.5 15.0  4.315 0.045  1.00 0.07   -0.005  0.005  0.026 -0.032 -0.004  0.004   0.030   -0.07
031965  5770.1 15.0  4.314 0.040  0.99 0.06   -0.004  0.004  0.023 -0.022 -0.005  0.004   0.024   -0.12
032673  5723.7 10.0  4.573 0.030  0.95 0.08    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
033932  5890.9 20.0  4.379 0.050  1.10 0.16   -0.005  0.005  0.028 -0.028 -0.011  0.010   0.030   -0.06
035185  5793.3 50.0  4.186 0.115  1.35 0.18   -0.015  0.012  0.064 -0.062 -0.020  0.018   0.067    0.00
035265  5804.3  7.5  4.374 0.020  1.04 0.05   -0.002  0.002  0.012 -0.011 -0.003  0.003   0.012   -0.07
036512  5717.9 15.0  4.490 0.035  0.89 0.09   -0.006  0.006  0.021 -0.021 -0.005  0.004   0.022   -0.07
038647  5714.1 15.0  4.431 0.035  0.95 0.08   -0.006  0.006  0.020 -0.020 -0.006  0.005   0.022   -0.09
038747  5803.6 35.0  4.416 0.085  1.05 0.17   -0.010  0.010  0.049 -0.049 -0.014  0.014   0.052   -0.21
038853  5899.0 20.0  4.274 0.050  1.03 0.12   -0.005  0.005  0.028 -0.028 -0.010  0.008   0.030   -0.19
039506  5599.7 27.5  4.244 0.070  0.83 0.14   -0.010  0.010  0.042 -0.043 -0.010  0.008   0.045    0.01
039822  5758.1 25.0  4.352 0.065  0.90 0.16   -0.008  0.009  0.038 -0.038 -0.010  0.010   0.040   -0.10
040118  5541.2 15.0  4.446 0.045  0.84 0.10   -0.006  0.006  0.028 -0.027 -0.004  0.005   0.028   -0.16
040133  5697.6 15.0  4.327 0.040  0.97 0.08   -0.006  0.007  0.024 -0.023 -0.006  0.006   0.025   -0.16
041184  5705.4 22.5  4.431 0.065  1.51 0.15   -0.010  0.010  0.039 -0.038 -0.021  0.021   0.045   -0.21
041484  5863.6 35.0  4.328 0.090  0.92 0.13   -0.009  0.010  0.052 -0.050 -0.009  0.009   0.053   -0.05
041526  5801.1 25.0  4.271 0.060  0.98 0.10   -0.006  0.008  0.034 -0.035 -0.007  0.007   0.036   -0.12
042333  5815.6 17.5  4.440 0.045  1.08 0.09   -0.006  0.005  0.026 -0.026 -0.007  0.006   0.028   -0.16
042575  5675.0 20.0  4.402 0.060  0.96 0.09   -0.008  0.009  0.035 -0.036 -0.005  0.005   0.037   -0.06
043297  5691.3 17.5  4.464 0.050  1.05 0.08   -0.007  0.007  0.030 -0.029 -0.004  0.005   0.031   -0.10
043557  5805.0 10.0  4.424 0.030  1.05 0.09   -0.003  0.002  0.017 -0.017 -0.006  0.004   0.018   -0.09
043726  5769.0 10.0  4.475 0.030  1.01 0.05   -0.003  0.003  0.022 -0.017 -0.003  0.002   0.020   -0.05
044324  5887.9 25.0  4.455 0.055  1.09 0.10   -0.008  0.008  0.037 -0.031 -0.007  0.007   0.036   -0.10
044997  5695.9 35.0  4.541 0.085  0.75 0.18   -0.016  0.014  0.051 -0.051 -0.009  0.007   0.054   -0.09
045325  5935.3 30.0  4.472 0.075  0.97 0.14   -0.009  0.009  0.043 -0.042 -0.008  0.007   0.044   -0.13
046903  5745.5 27.5  4.400 0.070  1.11 0.16   -0.007  0.011  0.041 -0.039 -0.010  0.010   0.042   -0.06
049580  5782.1 22.5  4.412 0.060  0.87 0.14   -0.007  0.008  0.034 -0.035 -0.008  0.008   0.036   -0.14
049586  5785.7 37.5  4.419 0.095  1.06 0.14   -0.011  0.011  0.055 -0.055 -0.008  0.008   0.057   -0.13
049728  5744.0 20.0  4.398 0.050  0.98 0.09   -0.007  0.008  0.029 -0.030 -0.007  0.006   0.031   -0.06
049756  5720.2 15.0  4.285 0.040  0.99 0.08   -0.006  0.006  0.029 -0.023 -0.006  0.005   0.027   -0.12
050505  5589.6 15.0  4.443 0.035  0.84 0.07   -0.006  0.007  0.022 -0.021 -0.003  0.004   0.023   -0.06
051178  5800.7 20.0  4.474 0.045  0.87 0.16   -0.005  0.006  0.027 -0.026 -0.003  0.005   0.027   -0.31
053721  5818.7 10.0  4.189 0.025  1.15 0.06   -0.003  0.002  0.014 -0.014 -0.005  0.005   0.015   -0.15
054375  5802.7 35.0  4.367 0.090  0.96 0.17   -0.010  0.012  0.052 -0.050 -0.010  0.012   0.054   -0.16
055459  5811.7 17.5  4.358 0.040  1.03 0.09   -0.005  0.005  0.022 -0.023 -0.008  0.007   0.025   -0.07
055868  5757.1 25.0  4.487 0.060  0.95 0.15   -0.008  0.010  0.036 -0.035 -0.007  0.007   0.037   -0.01
059589  5653.5 32.5  4.515 0.080  0.70 0.23   -0.013  0.015  0.058 -0.046 -0.014  0.014   0.056   -0.09
059610  5828.8 20.0  4.339 0.050  1.04 0.09   -0.005  0.006  0.029 -0.028 -0.006  0.007   0.030   -0.14
062175  5682.9 15.0  4.187 0.030  0.90 0.10   -0.006  0.007  0.018 -0.017 -0.008  0.007   0.020   -0.12
062816  5803.7 30.0  4.435 0.080  0.97 0.15   -0.009  0.009  0.056 -0.045 -0.011  0.011   0.052   -0.12
063048  5655.0 25.0  4.320 0.065  0.91 0.10   -0.010  0.011  0.039 -0.038 -0.007  0.007   0.040   -0.04
063636  5799.1 30.0  4.519 0.070  1.10 0.12   -0.011  0.006  0.039 -0.042 -0.008  0.005   0.042   -0.09
064150  5725.6 10.0  4.423 0.030  0.99 0.07    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
064747  5710.1 20.0  4.417 0.055  0.93 0.14   -0.008  0.008  0.032 -0.033 -0.008  0.007   0.034   -0.06
070319  5678.4 20.0  4.417 0.050  0.96 0.12   -0.008  0.008  0.030 -0.029 -0.007  0.008   0.032    0.02
072604  5654.7 30.0  4.243 0.075  0.84 0.17   -0.013  0.012  0.043 -0.045 -0.014  0.012   0.048   -0.06
075676  5772.0 20.0  4.439 0.050  0.88 0.12    9.999  9.999  9.999  9.999  9.999  9.999   9.999    9.99
076114  5709.4 15.0  4.420 0.040  1.02 0.09   -0.006  0.006  0.022 -0.024 -0.005  0.005   0.025   -0.09
077749  5835.7 25.0  4.607 0.060  1.14 0.14   -0.009  0.009  0.035 -0.035 -0.011  0.011   0.038   -0.17
078217  5749.2 15.0  4.432 0.040  1.10 0.12   -0.004  0.005  0.023 -0.024 -0.008  0.007   0.025    0.00
079672  5768.2 10.0  4.398 0.030  0.96 0.08   -0.002  0.003  0.017 -0.017 -0.005  0.005   0.018   -0.06
085042  5676.4 10.0  4.478 0.030  0.99 0.08   -0.004  0.004  0.018 -0.018 -0.006  0.005   0.019   -0.08
085810  5856.2 22.5  4.464 0.055  1.08 0.07   -0.007  0.007  0.032 -0.032 -0.005  0.005   0.033   -0.12
088194  5692.6 15.0  4.330 0.040  0.98 0.07   -0.006  0.006  0.023 -0.023 -0.005  0.005   0.024   -0.12
088945  5799.7 32.5  4.375 0.080  1.44 0.12   -0.008  0.007  0.045 -0.054  0.000  0.000   0.050    0.00
089282  5832.7 25.0  4.219 0.060  1.00 0.11   -0.008  0.008  0.035 -0.035 -0.009  0.008   0.037   -0.19
089474  5754.6 20.0  4.196 0.055  1.04 0.07   -0.006  0.007  0.031 -0.032 -0.006  0.006   0.033   -0.13
089912  5845.5 22.5  4.382 0.055  1.24 0.14   -0.007  0.007  0.031 -0.031 -0.015  0.014   0.035   -0.06
090004  5606.6 25.0  4.416 0.070  0.85 0.11   -0.010  0.011  0.042 -0.042 -0.007  0.007   0.044   -0.12
091287  5648.2 15.0  4.460 0.040  0.88 0.10   -0.007  0.007  0.024 -0.024 -0.006  0.006   0.026   -0.09
096184  5862.8 15.0  4.454 0.035  1.00 0.10   -0.005  0.004  0.020 -0.020 -0.008  0.007   0.022   -0.08
096395  5815.5 20.0  4.481 0.045  1.00 0.10   -0.006  0.006  0.027 -0.025 -0.006  0.007   0.028   -0.02
096402  5660.6 25.0  4.200 0.065  1.00 0.11   -0.010  0.010  0.038 -0.038 -0.009  0.009   0.040   -0.06
096901  5742.3 15.0  4.321 0.040  1.01 0.07   -0.005  0.006  0.023 -0.022 -0.006  0.006   0.024   -0.05
096948  5725.2 17.5  4.363 0.045  1.07 0.09   -0.007  0.008  0.026 -0.026 -0.006  0.006   0.028   -0.02
097420  5779.9 15.0  4.422 0.040  1.04 0.08   -0.004  0.005  0.023 -0.022 -0.006  0.006   0.024    0.01
098921  5810.2 17.5  4.502 0.040  1.19 0.10   -0.005  0.006  0.024 -0.023 -0.007  0.008   0.025   -0.11
100963  5778.6 15.0  4.463 0.040  0.98 0.08   -0.005  0.004  0.022 -0.024 -0.005  0.004   0.024   -0.11
104075  5880.5 25.0  4.367 0.070  1.08 0.12   -0.006  0.008  0.039 -0.038 -0.010  0.010   0.040   -0.13
109110  5835.2 17.5  4.512 0.040  1.11 0.11   -0.005  0.006  0.023 -0.023 -0.009  0.009   0.025   -0.02
110205  5707.9 20.0  4.276 0.060  1.08 0.09   -0.007  0.008  0.036 -0.035 -0.006  0.006   0.037   -0.01
112504  5740.6 20.0  4.344 0.055  1.00 0.11   -0.008  0.008  0.032 -0.032 -0.010  0.009   0.034   -0.05
113579  5758.8 32.5  4.209 0.075  1.44 0.13   -0.010  0.013  0.043 -0.042 -0.018  0.018   0.048   -0.21
113989  5506.0 20.0  4.379 0.060  0.74 0.13   -0.007  0.010  0.037 -0.036 -0.005  0.005   0.038   -0.18
115715  5683.5 15.0  4.145 0.040  1.05 0.07   -0.005  0.006  0.028 -0.023 -0.006  0.006   0.027   -0.06
116613  5868.9 17.5  4.486 0.045  1.11 0.09   -0.005  0.005  0.026 -0.025 -0.004  0.004   0.027   -0.12
999999  5761.0  5.0  4.435 0.020  1.00 0.05   -0.002  0.002  0.014 -0.012 -0.003  0.003   0.013   -0.08

